Effective cycles on some linear blowups of projective spaces

We compute cones of effective cycles on some blowups of projective spaces in general sets of lines.

==> anc/lemma_2.2-P4.m2 <==
---------------------------
-- Appendix to Lemma 2.2
---------------------------

FF = QQ 

-- space of 5 x 3 matrices
M5x3 = FF[z_(0,0), z_(0,1), z_(0,2),
          z_(1,0), z_(1,1), z_(1,2),
          z_(2,0), z_(2,1), z_(2,2),
          z_(3,0), z_(3,1), z_(3,2),
          z_(4,0), z_(4,1), z_(4,2)]
-- rows
r0 = matrix {{z_(0,0), z_(0,1), z_(0,2)}}
r1 = matrix {{z_(1,0), z_(1,1), z_(1,2)}}
r2 = matrix {{z_(2,0), z_(2,1), z_(2,2)}}
r3 = matrix {{z_(3,0), z_(3,1), z_(3,2)}}
r4 = matrix {{z_(4,0), z_(4,1), z_(4,2)}}

-- projective ambient space of GG(2, 4) = G(3, 5)
PP9 = FF[M_(0,1,2),
         M_(0,1,3),
         M_(0,1,4),
         M_(0,2,3),
         M_(0,2,4),
         M_(0,3,4),
         M_(1,2,3),
         M_(1,2,4),
         M_(1,3,4),
         M_(2,3,4)]

-- Plücker relations
Pl = saturate kernel map (M5x3, PP9, {det (r0 || r1 || r2),
                                      det (r0 || r1 || r3),
                                      det (r0 || r1 || r4),
                                      det (r0 || r2 || r3),
                                      det (r0 || r2 || r4),
                                      det (r0 || r3 || r4),
                                      det (r1 || r2 || r3),
                                      det (r1 || r2 || r4),
                                      det (r1 || r3 || r4),
                                      det (r2 || r3 || r4)})

-- ideal of the Schubert variety of codim-2 planes
-- intersecting a line given by a 5x2 matrix with rows si
sch = (s0, s1, s2, s3, s4) -> (
  -- a plane P intersects a line L precisely if det (L | P) = 0
  ideal (  det (s0 || s1) * M_(2,3,4)
         - det (s0 || s2) * M_(1,3,4)
         + det (s0 || s3) * M_(1,2,4)
         - det (s0 || s4) * M_(1,2,3)
         + det (s1 || s2) * M_(0,3,4)
         - det (s1 || s3) * M_(0,2,4)
         + det (s1 || s4) * M_(0,2,3)
         + det (s2 || s3) * M_(0,1,4) -- the sign here is not a typo
         - det (s2 || s4) * M_(0,1,3)
         + det (s3 || s4) * M_(0,1,2))
)

-----------------------------------------------------------------------------------------------------
-- determine whether the subscheme of GG(2, 4) parametrising codim-2 planes touching 5 given lines
-- is integral, then print its codimension
-----------------------------------------------------------------------------------------------------

S1 = sch (matrix {{1, 0}}, matrix {{0, 1}}, matrix {{0, 0}}, matrix {{0, 0}}, matrix {{0, 0}})
S2 = sch (matrix {{0, 0}}, matrix {{0, 0}}, matrix {{1, 0}}, matrix {{0, 1}}, matrix {{0, 0}})
S3 = sch (matrix {{1, 0}}, matrix {{1, 0}}, matrix {{1, 0}}, matrix {{1, 0}}, matrix {{0, 1}})
S4 = sch (matrix {{1, 0}}, matrix {{0, 1}}, matrix {{0, 1}}, matrix {{1, 1}}, matrix {{1, 0}})
S5 = sch (matrix {{0, 0}}, matrix {{1, 1}}, matrix {{1, 0}}, matrix {{0, 1}}, matrix {{0, 1}})

print isPrime (Pl + S1 + S2 + S3 + S4 + S5)
print (codim  (Pl + S1 + S2 + S3 + S4 + S5) - codim Pl)


==> anc/lemma_2.2-P5.m2 <==
---------------------------
-- Appendix to Lemma 2.2
---------------------------

FF = QQ

-- space of 6 x 4 matrices
M6x4 = FF[z_(0,0), z_(0,1), z_(0,2), z_(0,3),
          z_(1,0), z_(1,1), z_(1,2), z_(1,3),
          z_(2,0), z_(2,1), z_(2,2), z_(2,3),
          z_(3,0), z_(3,1), z_(3,2), z_(3,3),
          z_(4,0), z_(4,1), z_(4,2), z_(4,3),
          z_(5,0), z_(5,1), z_(5,2), z_(5,3)]
-- rows
r0 = matrix {{z_(0,0), z_(0,1), z_(0,2), z_(0,3)}}
r1 = matrix {{z_(1,0), z_(1,1), z_(1,2), z_(1,3)}}
r2 = matrix {{z_(2,0), z_(2,1), z_(2,2), z_(2,3)}}
r3 = matrix {{z_(3,0), z_(3,1), z_(3,2), z_(3,3)}}
r4 = matrix {{z_(4,0), z_(4,1), z_(4,2), z_(4,3)}}
r5 = matrix {{z_(5,0), z_(5,1), z_(5,2), z_(5,3)}}

-- projective ambient space of GG(3, 5) = G(4, 6)
PP15 = FF[M_(0,1,2,3),
          M_(0,1,2,4),
          M_(0,1,2,5),
          M_(0,1,3,4),
          M_(0,1,3,5),
          M_(0,1,4,5),
          M_(0,2,3,4),
          M_(0,2,3,5),
          M_(0,2,4,5),
          M_(0,3,4,5),
          M_(1,2,3,4),
          M_(1,2,3,5),
          M_(1,2,4,5),
          M_(1,3,4,5),
          M_(2,3,4,5)]

-- Plücker relations
Pl = saturate kernel map (M6x4, PP15, {det (r0 || r1 || r2 || r3),
                                       det (r0 || r1 || r2 || r4),
                                       det (r0 || r1 || r2 || r5),
                                       det (r0 || r1 || r3 || r4),
                                       det (r0 || r1 || r3 || r5),
                                       det (r0 || r1 || r4 || r5),
                                       det (r0 || r2 || r3 || r4),
                                       det (r0 || r2 || r3 || r5),
                                       det (r0 || r2 || r4 || r5),
                                       det (r0 || r3 || r4 || r5),
                                       det (r1 || r2 || r3 || r4),
                                       det (r1 || r2 || r3 || r5),
                                       det (r1 || r2 || r4 || r5),
                                       det (r1 || r3 || r4 || r5),
                                       det (r2 || r3 || r4 || r5)})

-- ideal of the Schubert variety of codim-2 planes
-- intersecting a line given by a 6x2 matrix with rows si
sch = (s0, s1, s2, s3, s4, s5) -> (
  -- a codim 2-plane P intersects a line L precisely if det (L | P) = 0
  ideal (  det (s0 || s1) * M_(2,3,4,5)
         - det (s0 || s2) * M_(1,3,4,5)
         + det (s0 || s3) * M_(1,2,4,5)
         - det (s0 || s4) * M_(1,2,3,5)
         + det (s0 || s5) * M_(1,2,3,4)
         + det (s1 || s2) * M_(0,3,4,5) -- the sign here is not a typo
         - det (s1 || s3) * M_(0,2,4,5)
         + det (s1 || s4) * M_(0,2,3,5)
         - det (s1 || s5) * M_(0,2,3,4)
         + det (s2 || s3) * M_(0,1,4,5)
         - det (s2 || s4) * M_(0,1,3,5)
         + det (s2 || s5) * M_(0,1,3,4)
         + det (s3 || s4) * M_(0,1,2,5) -- the sign here is not a typo
         - det (s3 || s5) * M_(0,1,2,4)
         + det (s4 || s5) * M_(0,1,2,3))
)

-----------------------------------------------------------------------------------------------------
-- determine whether the subscheme of GG(3, 5) parametrising codim-2 planes touching 5 given lines
-- is integral; then print its codimension 
-----------------------------------------------------------------------------------------------------

S1 = sch (matrix {{1, 0}}, matrix {{0, 1}}, matrix {{0, 0}}, matrix {{0, 0}}, matrix {{0, 0}}, matrix {{0, 0}})
S2 = sch (matrix {{0, 0}}, matrix {{0, 0}}, matrix {{1, 0}}, matrix {{0, 1}}, matrix {{0, 0}}, matrix {{0, 0}})
S3 = sch (matrix {{0, 0}}, matrix {{0, 0}}, matrix {{0, 0}}, matrix {{0, 0}}, matrix {{1, 0}}, matrix {{0, 1}})
S4 = sch (matrix {{0, 0}}, matrix {{0, 1}}, matrix {{1, 0}}, matrix {{0, 0}}, matrix {{0, 0}}, matrix {{1, 1}})
S5 = sch (matrix {{1, 0}}, matrix {{0, 0}}, matrix {{0, 0}}, matrix {{0, 1}}, matrix {{1, 0}}, matrix {{0, 1}})

print isPrime (Pl + S1 + S2 + S3 + S4 + S5)
print (codim  (Pl + S1 + S2 + S3 + S4 + S5) - codim Pl)


==> anc/lemma_6.1.m2 <==
---------------------------
-- Appendix to Lemma 6.1
---------------------------

-- computations are done by Normaliz
loadPackage "Normaliz"

setNmzOption ("allf", true)

-- cone of exceptionally supported 1-cycles on P^3_{2,2}
Exc1 = matrix {{0,  1,  0,  0,  0},
               {0,  0,  1,  0,  0},
               {0,  0,  0,  1,  0},
               {0,  0,  0,  0,  1}}

-- linear cone of 2-cycles on P^3_{2,2}
Lin2 = matrix {{0,  1,  0,  0,  0},
               {0,  0,  1,  0,  0},
               {0,  0,  0,  1,  0},
               {0,  0,  0,  0,  1},
               {1,  0,  0, -1, -1},
               {1, -1,  0, -1,  0},
               {1, -1,  0,  0, -1},
               {1,  0, -1, -1,  0},
               {1,  0, -1,  0, -1}}

-- intersection table (dim 2 x dim 1)
M21 = matrix {{1,  0,  0,  0,  0},
              {0, -1,  0,  0,  0},
              {0,  0, -1,  0,  0},
              {0,  0,  0, -1,  0},
              {0,  0,  0,  0, -1}}

---------------------------------------------------
-- compute and print the dual of the linear cone
---------------------------------------------------
N = (normaliz (allComputations => true, Lin2*M21, "inequalities"))#"ext"

print N

-- reduced form (uncomment if needed)
-- R = (normaliz (allComputations => true, N || Exc1, "normalization"))#"ext"
--
-- print matrix sort toList (set entries R - set entries Exc1)


==> anc/lemma_6.2.m2 <==
---------------------------
-- Appendix to Lemma 6.2
---------------------------

-- computations are done by Normaliz
loadPackage "Normaliz"

setNmzOption ("allf", true)

-- cone of exceptionally supported 1-cycles on P^3_{3,1}
Exc1 = matrix {{0,  1,  0,  0,  0},
               {0,  0,  1,  0,  0},
               {0,  0,  0,  1,  0},
               {0,  0,  0,  0,  1}}

-- linear cone of 2-cycles on P^3_{3,1}
Lin2 = matrix {{0,  1,  0,  0,  0},
               {0,  0,  1,  0,  0},
               {0,  0,  0,  1,  0},
               {0,  0,  0,  0,  1},
               {1,  0, -1, -1, -1},
               {1, -1, -1,  0,  0},
               {1, -1,  0, -1,  0},
               {1, -1,  0,  0, -1}}

-- intersection table (dim 2 x dim 1)
M21 = matrix {{1,  0,  0,  0,  0},
              {0, -1,  0,  0,  0},
              {0,  0, -1,  0,  0},
              {0,  0,  0, -1,  0},
              {0,  0,  0,  0, -1}}

---------------------------------------------------
-- compute and print the dual of the linear cone
---------------------------------------------------
N = (normaliz (allComputations => true, Lin2*M21, "inequalities"))#"ext"

print N

-- reduced form (uncomment if needed)
-- R = (normaliz (allComputations => true, N || Exc1, "normalization"))#"ext"
--
-- print matrix sort toList (set entries R - set entries Exc1)


==> anc/lemma_6.3.m2 <==
---------------------------
-- Appendix to Lemma 6.3
---------------------------

-- computations are done by Normaliz
loadPackage "Normaliz"

setNmzOption ("allf", true)

-- cone of exceptionally supported 2-cycles on P^4_{3,2}
Exc2 = matrix {{0,  1,  0,  0,  0,  0,  0,  0},
               {0,  1,  0,  1,  0,  0,  0,  0},
               {0,  0,  1,  0,  0,  0,  0,  0},
               {0,  0,  1,  0,  1,  0,  0,  0},
               {0,  0,  0,  0,  0,  1,  0,  0},
               {0,  0,  0,  0,  0,  0,  1,  0},
               {0,  0,  0,  0,  0,  0,  0,  1}}

-- linear cone of 2-cycles on P^4_{3,2}
Lin2 = Exc2 || matrix {{1,  0,  0,  0,  0, -1, -1, -1},
                       {1, -1, -1,  0,  0, -1, -1,  0},
                       {1, -1, -1,  0,  0, -1,  0, -1},
                       {1, -1, -1,  0,  0,  0, -1, -1},
                       {1, -1, -2,  0, -1,  0,  0,  0},
                       {1,  0, -2,  0, -1, -1,  0,  0},
                       {1,  0, -2,  0, -1,  0, -1,  0},
                       {1,  0, -2,  0, -1,  0,  0, -1},
                       {1, -2, -1, -1,  0,  0,  0,  0},
                       {1, -2,  0, -1,  0, -1,  0,  0},
                       {1, -2,  0, -1,  0,  0, -1,  0},
                       {1, -2,  0, -1,  0,  0,  0, -1}}

-- intersection table (dim 2 x dim 1)
M22 = matrix {{1,  0,  0,  0,  0,  0,  0,  0},
              {0,  0,  0, -1,  0,  0,  0,  0},
              {0,  0,  0,  0, -1,  0,  0,  0}, 
              {0, -1,  0,  3,  0,  0,  0,  0},
              {0,  0, -1,  0,  3,  0,  0,  0},
              {0,  0,  0,  0,  0, -1,  0,  0},
              {0,  0,  0,  0,  0,  0, -1,  0},
              {0,  0,  0,  0,  0,  0,  0, -1}}

---------------------------------------------------
-- compute and print the dual of the linear cone
---------------------------------------------------
N = (normaliz (allComputations => true, Lin2*M22, "inequalities"))#"ext"

print N

-- reduced form (uncomment if needed)
-- R = (normaliz (allComputations => true, N || Exc2, "normalization"))#"ext"
--
-- print matrix sort toList (set entries R - set entries Exc2)


==> anc/proposition_5.1.m2 <==
-----------------------------
-- Appendix to Theorem 4.1
-----------------------------

FF = QQ  
P4 = FF[z0, z1, z2, z3, z4]

-- line given by 2 random points
l_10 = random (FF^1, FF^5)

l_11 = random (FF^1, FF^5) 

-- similarly
l_20 = random (FF^1, FF^5)  



l_21 = random (FF^1, FF^5)



l_30 = random (FF^1, FF^5)


l_31 = random (FF^1, FF^5)


l_40 = random (FF^1, FF^5)


l_41 = random (FF^1, FF^5)


l_50 = random (FF^1, FF^5)


l_51 = random (FF^1, FF^5)


l_60 = random (FF^1, FF^5)


l_61 = random (FF^1, FF^5)


l_70 = random (FF^1, FF^5)


l_71 = random (FF^1, FF^5)




-- 3-tuples of points on 8 random lines
S = {l_10, l_11, l_10 + l_11,l_10+2*l_11,
     l_20, l_21, l_20 + l_21,l_20+2*l_21,
     l_30, l_31, l_30 + l_31,l_30+2*l_31,
     l_40, l_41, l_40 + l_41,l_40+2*l_41,
     l_50, l_51, l_50 + l_51,l_50+2*l_51,
     l_60, l_61, l_60 + l_61,l_60+2*l_61,
      l_70, l_71, l_70 + l_71,l_70+2*l_71}

-- ideals of the lines and their union
L1 = ideal (matrix {gens P4} * syz (l_10 || l_11))
L2 = ideal (matrix {gens P4} * syz (l_20 || l_21))
L3 = ideal (matrix {gens P4} * syz (l_30 || l_31))
L4 = ideal (matrix {gens P4} * syz (l_40 || l_41))
L5 = ideal (matrix {gens P4} * syz (l_50 || l_51))
L6 = ideal (matrix {gens P4} * syz (l_60 || l_61))


-- turn containment of a point p in P^5 into coefficints of a hyperplane in P^34
quad = p -> {p_0*p_0*p_0,
             p_0*p_0*p_1,
             p_0*p_0*p_2,
             p_0*p_0*p_3,
             p_0*p_0*p_4,
             
             p_0*p_1*p_1,
             p_0*p_1*p_2,
             p_0*p_1*p_3,
             p_0*p_1*p_4,
             
             p_0*p_2*p_2,
             p_0*p_2*p_3,
             p_0*p_2*p_4,
             
             p_0*p_3*p_3,
             p_0*p_3*p_4,
             
             p_0*p_4*p_4,
             
	     p_1*p_1*p_1,
	     p_1*p_1*p_2,
	     p_1*p_1*p_3,
	     p_1*p_1*p_4,
	     p_1*p_2*p_2,
	     p_1*p_2*p_3,
	     p_1*p_2*p_4,
	     p_1*p_3*p_3,
	     p_1*p_3*p_4,
	     p_1*p_4*p_4,
	     
	     p_2*p_2*p_2,
	     p_2*p_2*p_3,
	     p_2*p_2*p_4,
	     p_2*p_3*p_3,
	     p_2*p_3*p_4,
	     p_2*p_4*p_4,
	     
	     p_3*p_3*p_3,
	     p_3*p_3*p_4,
	     p_3*p_4*p_4,
	     
	     p_4*p_4*p_4
             }

-- turn a point p in P^34 back into a quadric
Cub = p ->   z0*z0*z0*p_0+
             z0*z0*z1*p_1+
             z0*z0*z2*p_2+
             z0*z0*z3*p_3+
             z0*z0*z4*p_4+
             
             z0*z1*z1*p_5+
             z0*z1*z2*p_6+
             z0*z1*z3*p_7+
             z0*z1*z4*p_8+
             
             z0*z2*z2*p_9+
             z0*z2*z3*p_10+
             z0*z2*z4*p_11+
             
             z0*z3*z3*p_12+
             z0*z3*z4*p_13+
             
             z0*z4*z4*p_14+
             
	     z1*z1*z1*p_15+
	     z1*z1*z2*p_16+
	     z1*z1*z3*p_17+
	     z1*z1*z4*p_18+
	     z1*z2*z2*p_19+
	     z1*z2*z3*p_20+
	     z1*z2*z4*p_21+
	     z1*z3*z3*p_22+
	     z1*z3*z4*p_23+
	     z1*z4*z4*p_24+
	     
	     z2*z2*z2*p_25+
	     z2*z2*z3*p_26+
	     z2*z2*z4*p_27+
	     z2*z3*z3*p_28+
	     z2*z3*z4*p_29+
	     z2*z4*z4*p_30+
	     
	     z3*z3*z3*p_31+
	     z3*z3*z4*p_32+
	     z3*z4*z4*p_33+
	     
	     z4*z4*z4*p_34

-------------------------------------------------------------
-- determine and print the degree of the base locus of
-- the linear family of cubics containing 7 random lines
-------------------------------------------------------------

I = ideal apply (entries transpose syz matrix apply (S, x -> quad first entries x), Cub)

print dim I

print degree topComponents I



==> anc/theorem_3.2.m2 <==
-----------------------------
-- Appendix to Theorem 3.2
-----------------------------

-- computations are done by Normaliz
loadPackage "Normaliz"

setNmzOption ("allf", true)

-- cone of exceptionally supported 2-cycles on P^4_{0,4}
Exc2 = matrix {{0,  1,  0,  0,  0,  0,  0,  0,  0},
               {0,  0,  1,  0,  0,  0,  0,  0,  0},
               {0,  0,  0,  1,  0,  0,  0,  0,  0},
               {0,  0,  0,  0,  1,  0,  0,  0,  0},
               {0,  1,  0,  0,  0,  1,  0,  0,  0},
               {0,  0,  1,  0,  0,  0,  1,  0,  0},
               {0,  0,  0,  1,  0,  0,  0,  1,  0},
               {0,  0,  0,  0,  1,  0,  0,  0,  1}}

-- linear cone of 2-cycles on P^4_{0,4}
Lin2 = Exc2 || matrix {{1, -1, -1, -1, -1,  0,  0,  0,  0},
                       {1, -2, -1, -1,  0, -1,  0,  0,  0},
                       {1, -1, -2, -1,  0,  0, -1,  0,  0},
                       {1, -1, -1, -2,  0,  0,  0, -1,  0},
                       {1,  0, -1, -1, -2,  0,  0,  0, -1},
                       {1, -1,  0, -1, -2,  0,  0,  0, -1},
                       {1, -1, -1,  0, -2,  0,  0,  0, -1},
                       {1,  0, -2, -1, -1,  0, -1,  0,  0},
                       {1, -2,  0, -1, -1, -1,  0,  0,  0},
                       {1, -2, -1,  0, -1, -1,  0,  0,  0},
                       {1,  0, -1, -2, -1,  0,  0, -1,  0},
                       {1, -1,  0, -2, -1,  0,  0, -1,  0},
                       {1, -1, -2,  0, -1,  0, -1,  0,  0}}

-- intersection table (dim 2 x dim 2)
M22 = matrix {{1,  0,  0,  0,  0,  0,  0,  0,  0},
              {0,  0,  0,  0,  0, -1,  0,  0,  0},
              {0,  0,  0,  0,  0,  0, -1,  0,  0},
              {0,  0,  0,  0,  0,  0,  0, -1,  0},
              {0,  0,  0,  0,  0,  0,  0,  0, -1},
              {0, -1,  0,  0,  0,  3,  0,  0,  0},
              {0,  0, -1,  0,  0,  0,  3,  0,  0},
              {0,  0,  0, -1,  0,  0,  0,  3,  0},
              {0,  0,  0,  0, -1,  0,  0,  0,  3}}

---------------------------------------------------
-- compute and print the dual of the linear cone
---------------------------------------------------
N = (normaliz (allComputations => true, Lin2*M22, "inequalities"))#"ext"

print N

-- reduced form (uncomment if needed)
-- R = (normaliz (allComputations => true, N || Exc2, "normalization"))#"ext"
--
-- print matrix sort toList (set entries R - set entries Exc2)


==> anc/theorem_4.1.m2 <==
-----------------------------
-- Appendix to Theorem 4.1
-----------------------------

-- computations are done by Normaliz
loadPackage "Normaliz"

setNmzOption ("allf", true)

-- cone of exceptionally supported 3-cycles on P^5_{0,5}
Exc3 = matrix {{0,  1,  0,  0,  0,  0,  0,  0,  0,  0,  0},
               {0,  0,  1,  0,  0,  0,  0,  0,  0,  0,  0},
               {0,  0,  0,  1,  0,  0,  0,  0,  0,  0,  0},
               {0,  0,  0,  0,  1,  0,  0,  0,  0,  0,  0},
               {0,  0,  0,  0,  0,  1,  0,  0,  0,  0,  0},
               {0,  1,  0,  0,  0,  0,  1,  0,  0,  0,  0},
               {0,  0,  1,  0,  0,  0,  0,  1,  0,  0,  0},
               {0,  0,  0,  1,  0,  0,  0,  0,  1,  0,  0},
               {0,  0,  0,  0,  1,  0,  0,  0,  0,  1,  0},
               {0,  0,  0,  0,  0,  1,  0,  0,  0,  0,  1}}

-- linear cone of 3-cycles on P^5_{0,5}
Lin3 = matrix {{0,  1,  0,  0,  0,  0,  0,  0,  0,  0,  0},
               {0,  0,  1,  0,  0,  0,  0,  0,  0,  0,  0},
               {0,  0,  0,  1,  0,  0,  0,  0,  0,  0,  0},
               {0,  0,  0,  0,  1,  0,  0,  0,  0,  0,  0},
               {0,  0,  0,  0,  0,  1,  0,  0,  0,  0,  0},
               {0,  2,  0,  0,  0,  0,  1,  0,  0,  0,  0},
               {0,  0,  2,  0,  0,  0,  0,  1,  0,  0,  0},
               {0,  0,  0,  2,  0,  0,  0,  0,  1,  0,  0},
               {0,  0,  0,  0,  2,  0,  0,  0,  0,  1,  0},
               {0,  0,  0,  0,  0,  2,  0,  0,  0,  0,  1},
               {1, -3, -1,  0,  0,  0, -1,  0,  0,  0,  0},
               {1, -1, -3,  0,  0,  0,  0, -1,  0,  0,  0},
               {1,  0, -1, -3,  0,  0,  0,  0, -1,  0,  0},
               {1, -1,  0, -3,  0,  0,  0,  0, -1,  0,  0},
               {1,  0, -3, -1,  0,  0,  0, -1,  0,  0,  0},
               {1, -3,  0, -1,  0,  0, -1,  0,  0,  0,  0},
               {1,  0,  0, -1, -3,  0,  0,  0,  0, -1,  0},
               {1,  0, -1,  0, -3,  0,  0,  0,  0, -1,  0},
               {1, -1,  0,  0, -3,  0,  0,  0,  0, -1,  0},
               {1,  0, -3,  0, -1,  0,  0, -1,  0,  0,  0},
               {1, -3,  0,  0, -1,  0, -1,  0,  0,  0,  0},
               {1,  0,  0, -3, -1,  0,  0,  0, -1,  0,  0},
               {1,  0,  0,  0, -1, -3,  0,  0,  0,  0, -1},
               {1,  0,  0, -1,  0, -3,  0,  0,  0,  0, -1},
               {1,  0, -1,  0,  0, -3,  0,  0,  0,  0, -1},
               {1, -1,  0,  0,  0, -3,  0,  0,  0,  0, -1},
               {1,  0, -3,  0,  0, -1,  0, -1,  0,  0,  0},
               {1, -3,  0,  0,  0, -1, -1,  0,  0,  0,  0},
               {1,  0,  0, -3,  0, -1,  0,  0, -1,  0,  0},
               {1,  0,  0,  0, -3, -1,  0,  0,  0, -1,  0},
               {1, -1, -1, -1, -1,  0,  0,  0,  0,  0,  0},
               {1,  0, -1, -1, -1, -1,  0,  0,  0,  0,  0},
               {1, -1,  0, -1, -1, -1,  0,  0,  0,  0,  0},
               {1, -1, -1,  0, -1, -1,  0,  0,  0,  0,  0},
               {1, -1, -1, -1,  0, -1,  0,  0,  0,  0,  0}}

-- intersection table (dim 3 x dim 2)
M32 = matrix {{1,  0,  0,  0,  0,  0,  0,  0,  0,  0,  0},
              {0,  0,  0,  0,  0,  0, -1,  0,  0,  0,  0},
              {0,  0,  0,  0,  0,  0,  0, -1,  0,  0,  0},
              {0,  0,  0,  0,  0,  0,  0,  0, -1,  0,  0},
              {0,  0,  0,  0,  0,  0,  0,  0,  0, -1,  0},
              {0,  0,  0,  0,  0,  0,  0,  0,  0,  0, -1},
              {0, -1,  0,  0,  0,  0,  4,  0,  0,  0,  0},
              {0,  0, -1,  0,  0,  0,  0,  4,  0,  0,  0},
              {0,  0,  0, -1,  0,  0,  0,  0,  4,  0,  0},
              {0,  0,  0,  0, -1,  0,  0,  0,  0,  4,  0},
              {0,  0,  0,  0,  0, -1,  0,  0,  0,  0,  4}}

---------------------------------------------------
-- compute and print the dual of the linear cone
---------------------------------------------------
N = (normaliz (allComputations => true, Lin3*M32, "inequalities"))#"ext"

print N

-- reduced form (uncomment if needed)
-- R = (normaliz (allComputations => true, N || Exc3, "normalization"))#"ext"
--
-- print matrix sort toList (set entries R - set entries Exc3)

